Graphical Modeling and Animation of Brittle Fracture

In this paper, we augment existing techniques for simulating flexible objects to include models for crack initiation and propagation in three-dimensional volumes. By analyzing the stress tensors computed over a finite element model, the simulation determines where cracks should initiate and in what directions they should propagate. We demonstrate our results with animations of breaking bowls, cracking walls, and objects that fracture when they collide. By varying the shape of the objects, the material properties, and the initial conditions of the simulations, we can create strikingly different effects ranging from a wall that shatters when it is hit by a wrecking ball to a bowl that breaks in two when it is dropped on edge. This paper received the SIGGRAPH 99 Impact Award.

==> anc/bibtex.bib <==
@inproceedings{Obrien:1999:GMA,
  publisher = {ACM Press/Addison-Wesley Publishing Co.},
  doi = {http://doi.acm.org/10.1145/311535.311550},
  title = {Graphical Modeling and Animation of Brittle Fracture},
  booktitle = {Proceedings of ACM SIGGRAPH 1999},
  author = {James F. O'Brien and Jessica K. Hodgins},
  month = aug,
  year = 1999,
  pages = {137--146},
  url = {/Users/job/Media/GraphicsWebSite/site_root/papers/Obrien-GMA-1999-08/},
}

